The spherical cap conjecture for immersed disks

We prove that every smooth immersed disk in Euclidean three-space with nonzero constant mean curvature, regular up to the boundary and mapping its boundary diffeomorphically onto a circle, is an embedded spherical cap.

==> anc/Espinar2026-Lean/SOURCE-TO-FORMAL.md <==
# Del lema 3.1 al teorema formal

Fuente actual: [sphericalcap_corta.tex](../../paper/sphericalcap_corta.tex),
líneas 396–456. La referencia a líneas 419–467 del prompt corresponde a una
versión anterior. El **enunciado** del paquete recibido y el actual coinciden.
Las correcciones de autoría de esta sesión no cambian su contenido matemático.

Especificación recibida, conservada:
[BoundaryLemmaSpec.lean](project/reference/BoundaryLemmaSpec.lean).
Definiciones utilizadas: [Basic.lean](project/Espinar2026/Basic.lean).
Prueba final: [BoundaryLemmaProof.lean](project/Espinar2026/BoundaryLemmaProof.lean).

## Enunciado

Para todo $r>0$, con $L=2\pi r$, sean $a,b$ continuas en $[0,L]$,
$a^2+b^2=1$, $\int_0^L b=-rL$, y $q$ una solución clásica con valores en los
cuaterniones unitarios de $q'=q(ae_r+b\mathbf{k})$. Entonces

\[
q(L)=q(0)\quad\Longleftrightarrow\quad
b\equiv-r\ \text{ y }\ a\text{ es constante en }[0,L].
\]

El objeto demostrado es literalmente:

```lean
theorem SphericalCapAudit.boundaryLemma :
  SphericalCapAudit.BoundaryLemmaStatement
```

El cuerpo de la definición de `BoundaryLemmaStatement` es idéntico al de la
especificación suministrada. `verify.py` comprueba esa igualdad textual además
de compilar el teorema. [Audit.lean](project/Espinar2026/Audit.lean) imprime
la definición completa y el término de prueba final: no basta con compilar
una definición de `Prop`.

## Diccionario de hipótesis y conclusión

| Manuscrito | Lean | Interpretación |
|---|---|---|
| $r>0$ | `r : ℝ`, `0 < r` | No se añade $r<1$ ni $r\leq1$. |
| $L=2\pi r$ | `boundaryLength r` | Producto en los reales de Mathlib. |
| $[0,L]$ | `interval r = Set.Icc 0 (boundaryLength r)` | Intervalo cerrado, incluidos ambos extremos. |
| $a,b:[0,L]\to\mathbb R$ continuas | `a b : ℝ → ℝ`, `ContinuousOn a ...`, `ContinuousOn b ...` | Los valores fuera del intervalo no están restringidos. Toda función del intervalo admite una extensión como función, sin exigir continuidad exterior. |
| $a^2+b^2=1$ | `∀ s ∈ interval r, (a s)^2 + (b s)^2 = 1` | Identidad puntual, no solo casi por doquier. |
| $q:[0,L]\to S^3$ | `q : ℝ → Quaternion ℝ`, `∀ s ∈ interval r, ‖q s‖ = 1` | Cuaterniones reales y norma euclídea genuinos de Mathlib. |
| Solución clásica en el intervalo cerrado | `ContinuousOn q (interval r)` y `HasDerivWithinAt` en todos sus puntos | Derivada ordinaria en el interior y unilateral relativa al intervalo en los extremos. Explicita la lectura clásica de «solve»; no exige extensión diferenciable. |
| $e_r=\cos(s/r)\mathbf i+\sin(s/r)\mathbf j$ | `radial r s` | Coordenadas $(0,\cos(s/r),\sin(s/r),0)$. |
| $q'=q(ae_r+b\mathbf k)$ | `HasDerivWithinAt q (q s * driver r a b s) (interval r) s` | Multiplicación de Hamilton en el orden escrito; no conmutativa. |
| $\int_0^L b=-rL$ | `(∫ s in 0..boundaryLength r, b s) = -r * boundaryLength r` | Integral real de intervalo, con medida de Lebesgue. La continuidad garantiza su integrabilidad. |
| $q(L)=q(0)$ | `q (boundaryLength r) = q 0` | Igualdad de cuaterniones, sin fijar $q(0)=1$. |
| $b\equiv-r$ y $a$ constante | `(∀ s ∈ interval r, b s = -r) ∧ ∃ A, ∀ s ∈ interval r, a s = A` | Conclusión en todo el intervalo. Ambas implicaciones están demostradas. |

No se presupone periodicidad de $a,b$, signo fijo de $a$, analiticidad,
desigualdad de longitud, identidad de energía ni la conclusión. El caso $r=1$
está incluido. La constancia de $a$ se obtiene mediante continuidad y conexión,
también cuando $a^2=0$.

## Correspondencia de la prueba

| Paso matemático | Declaraciones comprobadas |
|---|---|
| $E(0)=1$, $E(L)=-1$, $|E|=1$; $e_r E=E\mathbf i$ y $\mathbf k E=E\mathbf k$ | `gauge_zero`, `gauge_boundaryLength`, `gauge_norm`, `radial_mul_gauge`, `qk_mul_gauge` en `QuaternionGauge`. |
| $p=qE$, $p'=p\Omega$ y $|p'|^2=1+b/r+1/(4r^2)$ | `gauged_hasDerivWithinAt`, `velocity_norm_sq`. |
| $\int|p'|^2=\pi^2/L$, antes de usar cierre | `energy_identity_pi` en `EnergyRigidity`. |
| Cierre de $q$ equivale a extremos antípodas de $p$ | `gauged_antipodal_iff`. |
| $\pi\leq\int|p'|$ | `antipodal_length`, derivado de `pi_le_length_of_antipodal` en cualquier espacio prehilbertiano real. Prueba por arccos regularizado, cálculo diferencial y paso al límite. |
| Saturación y constancia | `energy_rigidity`: integra $(v-1/(2r))^2$; continuidad y no negatividad dan anulación puntual, incluidos los extremos. |
| Recíproco | `constant_driver_antipodal`, `boundaryLemma_converse`: factor integrante $p(s)\exp(-s\Omega)$ con derivada cero, fórmula de la exponencial de un cuaternión imaginario. |
| Ensamblaje sin hipótesis nuevas | `boundaryLemma` en `BoundaryLemmaProof`. |

La prueba de longitud **no** utiliza la distancia heredada del subespacio
$S^3\subset\mathbb R^4$ para identificar la distancia antipodal con $\pi$.
Esa distancia es $2$. La desigualdad necesaria se demuestra mediante el
producto escalar y $\arccos(\rho\langle p(0),p(s)\rangle)$, $0<\rho<1$.

## Controles negativos

[NegativeChecks.lean](project/Espinar2026/NegativeChecks.lean) contiene pruebas
sobre ejemplos explícitos:

1. `gauge_endpoint_ne_one`: $E(L)\neq1$ para todo $r>0$.
2. `flipped_flux_witness`: $r=1$, $a=0$, $b=1$,
   $q(s)=\cos s+\mathbf k\sin s$ cumple la ecuación, es unitario y cierra;
   su flujo es $+rL$ y $b=-r$ es falso. Por tanto, invertir el signo del flujo
   produce un enunciado falso. `flipped_flux_not_original_flux` comprueba
   explícitamente que este ejemplo no satisface el flujo del lema original.
3. `length_without_antipodes_witness`: $p\equiv1$, $w\equiv0$ cumple las
   hipótesis de regularidad y norma del auxiliar de longitud, pero tiene
   longitud $0<\pi$ y no une antípodas. Esto comprueba la necesidad de ese
   extremo para el auxiliar; **no** se presenta como contraejemplo al lema
   completo, que tiene además restricciones de ecuación y flujo.

## Límite del resultado

La entrada formal **supone** la ecuación cuaterniónica y el valor del flujo.
No formaliza que una superficie CMC concreta los produzca, la integración
global de Lawson, la regularidad del borde, el paso de Hopf/Nitsche ni la
clasificación global como casquete. El resultado certificado es el lema
analítico de borde, no el artículo completo.


==> anc/Espinar2026-Lean/project/Espinar2026.lean <==
import Espinar2026.BoundaryLemmaProof
import Espinar2026.ScalarAudit
import Espinar2026.Audit
import Espinar2026.NegativeChecks


==> anc/Espinar2026-Lean/project/Espinar2026/AntipodalLength.lean <==
import Espinar2026.Basic
import Mathlib.Analysis.InnerProductSpace.Calculus

noncomputable section
open Set MeasureTheory Filter
open scoped Topology InnerProductSpace
namespace SphericalCapAudit

/-- Euclidean projection onto the tangent hyperplane of the unit sphere. -/
lemma antipodal_projection_sq {E : Type*} [NormedAddCommGroup E]
    [InnerProductSpace ℝ E] (x y : E) (hx : ‖x‖ = 1) (hy : ‖y‖ = 1) :
    ‖x - ⟪x, y⟫_ℝ • y‖ ^ 2 = 1 - ⟪x, y⟫_ℝ ^ 2 := by
  rw [norm_sub_sq_real]
  simp only [hx, hy, real_inner_smul_right, norm_smul, Real.norm_eq_abs,
    mul_one, one_pow, sq_abs]
  ring

/-- Cauchy--Schwarz after removing the normal component. -/
lemma antipodal_coordinate_deriv_sq {E : Type*} [NormedAddCommGroup E]
    [InnerProductSpace ℝ E] (x y z : E) (hx : ‖x‖ = 1) (hy : ‖y‖ = 1)
    (hyz : ⟪y, z⟫_ℝ = 0) :
    ⟪x, z⟫_ℝ ^ 2 ≤ (1 - ⟪x, y⟫_ℝ ^ 2) * ‖z‖ ^ 2 := by
  have hc := abs_real_inner_le_norm (x - ⟪x, y⟫_ℝ • y) z
  simp only [inner_sub_left, real_inner_smul_left, hyz, mul_zero, sub_zero] at hc
  have hs := (sq_le_sq₀ (abs_nonneg _) (mul_nonneg (norm_nonneg _) (norm_nonneg _))).2 hc
  simpa only [sq_abs, mul_pow, antipodal_projection_sq x y hx hy] using hs

/-- The arccos regularization has a positive denominator. -/
lemma antipodal_regularized_argument {ρ f : ℝ} (hρ : 0 < ρ) (hρ1 : ρ < 1)
    (hf : |f| ≤ 1) : |ρ * f| < 1 := by
  rw [abs_mul, abs_of_pos hρ]
  exact lt_of_le_of_lt (mul_le_of_le_one_right hρ.le hf) hρ1

/-- The derivative bound for the regularized polar angle. -/
lemma antipodal_regularized_bound {ρ f u v : ℝ} (hρ : 0 < ρ) (hρ1 : ρ < 1)
    (hf : |f| ≤ 1) (hv : 0 ≤ v) (hu : u ^ 2 ≤ (1 - f ^ 2) * v ^ 2) :
    |-(1 / Real.sqrt (1 - (ρ * f) ^ 2)) * (ρ * u)| ≤ v := by
  have ha := antipodal_regularized_argument hρ hρ1 hf
  have hden : 0 < 1 - (ρ * f) ^ 2 := by
    have hh := (abs_lt.mp ha)
    nlinarith [sq_nonneg (ρ * f)]
  have hsqrt := Real.sqrt_pos.2 hden
  have hsqrt_sq := Real.sq_sqrt hden.le
  have hmul := mul_le_mul_of_nonneg_left hu (sq_nonneg ρ)
  have hρsq : 0 ≤ 1 - ρ ^ 2 := by nlinarith
  have hsq : |ρ * u| ^ 2 ≤ (v * Real.sqrt (1 - (ρ * f) ^ 2)) ^ 2 := by
    rw [sq_abs, mul_pow, mul_pow, hsqrt_sq]
    nlinarith [mul_nonneg hρsq (sq_nonneg v)]
  have hnum : |ρ * u| ≤ v * Real.sqrt (1 - (ρ * f) ^ 2) :=
    (sq_le_sq₀ (abs_nonneg _) (mul_nonneg hv hsqrt.le)).1 hsq
  have hdiv := (div_le_iff₀ hsqrt).2 hnum
  simpa [abs_mul, abs_of_pos hsqrt, div_eq_mul_inv, mul_comm] using hdiv

/-- Unit length makes the velocity tangent, using only derivatives in the interior. -/
lemma antipodal_velocity_tangent {E : Type*} [NormedAddCommGroup E]
    [InnerProductSpace ℝ E] {L s : ℝ} {p w : ℝ → E}
    (hs : s ∈ Ioo 0 L)
    (hder : HasDerivWithinAt p (w s) (Icc 0 L) s)
    (hunit : ∀ t ∈ Icc 0 L, ‖p t‖ = 1) : ⟪p s, w s⟫_ℝ = 0 := by
  have hd := hder.hasDerivAt (Icc_mem_nhds hs.1 hs.2)
  have hc : HasDerivAt (fun t => ‖p t‖ ^ 2) 0 s := by
    apply (hasDerivAt_const s (1 : ℝ)).congr_of_eventuallyEq
    filter_upwards [Icc_mem_nhds hs.1 hs.2] with t ht
    simp [hunit t ht]
  have heq := hd.norm_sq.unique hc
  linarith


/-- Integrating a smooth regularization of the polar angle. -/
lemma antipodal_regularized_length {E : Type*} [NormedAddCommGroup E]
    [InnerProductSpace ℝ E] (L : ℝ) (p w : ℝ → E) (hL : 0 < L)
    (hp : ContinuousOn p (Icc 0 L)) (hw : ContinuousOn w (Icc 0 L))
    (hder : ∀ s ∈ Icc 0 L, HasDerivWithinAt p (w s) (Icc 0 L) s)
    (hunit : ∀ s ∈ Icc 0 L, ‖p s‖ = 1) (hanti : p L = -p 0)
    {ρ : ℝ} (hρ : 0 < ρ) (hρ1 : ρ < 1) :
    Real.arccos (-ρ) - Real.arccos ρ ≤ ∫ s in 0..L, ‖w s‖ := by
  let f : ℝ → ℝ := fun s => ⟪p 0, p s⟫_ℝ
  have hu0 : ‖p 0‖ = 1 := hunit 0 ⟨le_rfl, hL.le⟩
  have hf : ContinuousOn f (Icc 0 L) := continuousOn_const.inner hp
  have hf_bound (s : ℝ) (hs : s ∈ Icc 0 L) : |f s| ≤ 1 := by
    simpa [f, hu0, hunit s hs] using abs_real_inner_le_norm (p 0) (p s)
  let θ : ℝ → ℝ := fun s => Real.arccos (ρ * f s)
  let θ' : ℝ → ℝ := fun s =>
    -(1 / Real.sqrt (1 - (ρ * f s) ^ 2)) * (ρ * ⟪p 0, w s⟫_ℝ)
  have hθ : ContinuousOn θ (Icc 0 L) :=
    Real.continuous_arccos.comp_continuousOn (continuousOn_const.mul hf)
  have hθder (s : ℝ) (hs : s ∈ Ioo 0 L) :
      HasDerivWithinAt θ (θ' s) (Ioi s) s := by
    have hps := (hder s ⟨hs.1.le, hs.2.le⟩).hasDerivAt (Icc_mem_nhds hs.1 hs.2)
    have hfs : HasDerivAt f ⟪p 0, w s⟫_ℝ s := by
      simpa [f] using (hasDerivAt_const s (p 0)).inner ℝ hps
    have harg := abs_lt.mp (antipodal_regularized_argument hρ hρ1
      (hf_bound s ⟨hs.1.le, hs.2.le⟩))
    exact ((Real.hasDerivAt_arccos (ne_of_gt harg.1) (ne_of_lt harg.2)).comp s
      (hfs.const_mul ρ)).hasDerivWithinAt
  have hθbound (s : ℝ) (hs : s ∈ Ioo 0 L) : θ' s ≤ ‖w s‖ := by
    have hmem : s ∈ Icc 0 L := ⟨hs.1.le, hs.2.le⟩
    have htang := antipodal_velocity_tangent hs (hder s hmem) hunit
    have hsq := antipodal_coordinate_deriv_sq (p 0) (p s) (w s) hu0 (hunit s hmem) htang
    exact (le_abs_self _).trans (antipodal_regularized_bound hρ hρ1
      (hf_bound s hmem) (norm_nonneg _) hsq)
  have hi := intervalIntegral.sub_le_integral_of_hasDeriv_right_of_le hL.le hθ hθder
    hw.norm.integrableOn_Icc hθbound
  simpa [θ, f, hanti, inner_neg_right, real_inner_self_eq_norm_sq, hu0] using hi

/-- A unit curve from a point to its antipode has Euclidean length at least π.
The proof uses only inner products, scalar arccos regularization, and FTC. -/
theorem pi_le_length_of_antipodal {E : Type*} [NormedAddCommGroup E]
    [InnerProductSpace ℝ E] (L : ℝ) (p w : ℝ → E) (hL : 0 < L)
    (hp : ContinuousOn p (Icc 0 L)) (hw : ContinuousOn w (Icc 0 L))
    (hder : ∀ s ∈ Icc 0 L, HasDerivWithinAt p (w s) (Icc 0 L) s)
    (hunit : ∀ s ∈ Icc 0 L, ‖p s‖ = 1) (hanti : p L = -p 0) :
    Real.pi ≤ ∫ s in 0..L, ‖w s‖ := by
  have hid : Tendsto (fun ρ : ℝ => ρ) (𝓝[<] (1 : ℝ)) (𝓝 1) :=
    nhdsWithin_le_nhds
  have ht : Tendsto (fun ρ : ℝ => Real.arccos (-ρ) - Real.arccos ρ)
      (𝓝[<] (1 : ℝ)) (𝓝 Real.pi) := by
    simpa using hid.neg.arccos.sub hid.arccos
  apply le_of_tendsto ht
  filter_upwards [self_mem_nhdsWithin,
    (eventually_gt_nhds (show (0 : ℝ) < 1 by norm_num)).filter_mono
      nhdsWithin_le_nhds] with ρ hρ1 hρ
  exact antipodal_regularized_length L p w hL hp hw hder hunit hanti hρ hρ1

/-- The exact antipodal-length target from `Basic`, with no extra hypotheses. -/
theorem antipodal_length : AntipodalLengthStatement := by
  intro L p w hL hp hw hder hunit hanti
  exact pi_le_length_of_antipodal L p w hL hp hw hder hunit hanti

end SphericalCapAudit


==> anc/Espinar2026-Lean/project/Espinar2026/Audit.lean <==
import Espinar2026.BoundaryLemmaProof

/-! The target definition and final proof are both printed. The axiom report
is transitive, so it also covers all imported lemmas used by the final proof. -/

#print SphericalCapAudit.BoundaryLemmaStatement
#print SphericalCapAudit.boundaryLemma
#print axioms SphericalCapAudit.boundaryLemma
#print axioms SphericalCapAudit.antipodal_length
#print axioms SphericalCapAudit.energy_rigidity
#print axioms SphericalCapAudit.boundaryLemma_converse



==> anc/Espinar2026-Lean/project/Espinar2026/Basic.lean <==
import Mathlib.Analysis.Quaternion
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Deriv
import Mathlib.Analysis.SpecialFunctions.Trigonometric.InverseDeriv
import Mathlib.Analysis.SpecialFunctions.Exponential
import Mathlib.Analysis.Normed.Algebra.QuaternionExponential
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
import Mathlib.Analysis.Calculus.MeanValue
import Mathlib.Tactic

/-!
This file defines the target proposition. The theorem of this exact type is
proved in `Espinar2026.BoundaryLemmaProof`; typechecking definitions alone
would not prove Lemma 3.1.
The mathematical source is sphericalcap_corta.tex, Lemma 3.1.
-/

noncomputable section
open Set MeasureTheory
namespace SphericalCapAudit

abbrev Q := Quaternion ℝ

def qi : Q := ⟨0, 1, 0, 0⟩
def qk : Q := ⟨0, 0, 0, 1⟩

def boundaryLength (r : ℝ) : ℝ := 2 * Real.pi * r

def interval (r : ℝ) : Set ℝ := Icc 0 (boundaryLength r)

def radial (r s : ℝ) : Q :=
  ⟨0, Real.cos (s / r), Real.sin (s / r), 0⟩

def driver (r : ℝ) (a b : ℝ → ℝ) (s : ℝ) : Q :=
  a s • radial r s + b s • qk

/-- Explicit sine/cosine form of exp(s*k/(2*r)). -/
def gauge (r s : ℝ) : Q :=
  ⟨Real.cos (s / (2 * r)), 0, 0, Real.sin (s / (2 * r))⟩

def gauged (r : ℝ) (q : ℝ → Q) (s : ℝ) : Q := q s * gauge r s

/-- TARGET ONLY. To verify the manuscript, prove a theorem of this exact type.
Functions are unrestricted outside the closed interval; no global smoothness
or periodic extension of a, b, or q is assumed. Endpoint derivatives are
within the interval, not two-sided derivatives of an unspecified extension. -/
def BoundaryLemmaStatement : Prop :=
  ∀ (r : ℝ) (a b : ℝ → ℝ) (q : ℝ → Q),
    0 < r →
    ContinuousOn a (interval r) →
    ContinuousOn b (interval r) →
    ContinuousOn q (interval r) →
    (∀ s ∈ interval r, (a s) ^ 2 + (b s) ^ 2 = 1) →
    (∀ s ∈ interval r, ‖q s‖ = 1) →
    (∀ s ∈ interval r,
      HasDerivWithinAt q (q s * driver r a b s) (interval r) s) →
    (∫ s in 0..(boundaryLength r), b s) = -r * boundaryLength r →
    (q (boundaryLength r) = q 0 ↔
      (∀ s ∈ interval r, b s = -r) ∧
      ∃ A : ℝ, ∀ s ∈ interval r, a s = A)

/-- Another TARGET, not an assumption silently built into the final theorem.
The proof must derive this from the ordinary Euclidean norm and calculus.
In particular, the subtype metric on a unit sphere is NOT the angular metric. -/
def AntipodalLengthStatement : Prop :=
  ∀ (L : ℝ) (p w : ℝ → Q),
    0 < L →
    ContinuousOn p (Icc 0 L) →
    ContinuousOn w (Icc 0 L) →
    (∀ s ∈ Icc 0 L, HasDerivWithinAt p (w s) (Icc 0 L) s) →
    (∀ s ∈ Icc 0 L, ‖p s‖ = 1) →
    p L = -p 0 →
    Real.pi ≤ ∫ s in 0..L, ‖w s‖

-- The theorem `boundaryLemma` is in BoundaryLemmaProof. Printing axioms of a
-- definition in this file alone would not certify the proposition's truth.
end SphericalCapAudit


==> anc/Espinar2026-Lean/project/Espinar2026/BoundaryLemmaConverse.lean <==
import Espinar2026.QuaternionGauge
import Espinar2026.Converse

noncomputable section
open Set MeasureTheory
namespace SphericalCapAudit

/-- The reverse implication, derived from the original quaternionic ODE. -/
theorem boundaryLemma_converse (r : ℝ) (a b : ℝ → ℝ) (q : ℝ → Q)
    (hr : 0 < r)
    (hab : ∀ s ∈ interval r, (a s) ^ 2 + (b s) ^ 2 = 1)
    (hqderiv : ∀ s ∈ interval r,
      HasDerivWithinAt q (q s * driver r a b s) (interval r) s)
    (hb : ∀ s ∈ interval r, b s = -r)
    (ha : ∃ A : ℝ, ∀ s ∈ interval r, a s = A) :
    q (boundaryLength r) = q 0 := by
  obtain ⟨A, ha⟩ := ha
  have hL : 0 < boundaryLength r := by unfold boundaryLength; positivity
  have h0 : 0 ∈ interval r := ⟨le_rfl,hL.le⟩
  have hc : 0 < 1 / (2 * r) := by positivity
  have hscale : 2 * r * (1 / (2 * r)) = 1 := by field_simp
  have homega : ∀ s ∈ interval r, omega r a b s = omega r a b 0 := by
    intro s hs
    simp only [omega, ha s hs, hb s hs, ha 0 h0, hb 0 h0]
  have hre : (omega r a b 0).re = 0 := by simp [omega, qi, qk]
  have hn2 : ‖omega r a b 0‖ ^ 2 = (1 / (2 * r)) ^ 2 := by
    rw [omega_norm_sq, hb 0 h0]
    have hab0 := hab 0 h0
    rw [hb 0 h0] at hab0
    nlinarith
  have hn : ‖omega r a b 0‖ = 1 / (2 * r) := by
    nlinarith [norm_nonneg (omega r a b 0)]
  have hturn : boundaryLength r * ‖omega r a b 0‖ = Real.pi := by
    rw [hn]
    unfold boundaryLength
    field_simp
  apply (gauged_antipodal_iff hr q).mp
  apply constant_driver_antipodal (boundaryLength r) hL (gauged r q) (omega r a b 0) hre hturn
  intro s hs
  have hd := gauged_hasDerivWithinAt (hqderiv s hs)
  simpa only [velocity, homega s hs, interval] using hd

#print axioms boundaryLemma_converse
end SphericalCapAudit


==> anc/Espinar2026-Lean/project/Espinar2026/BoundaryLemmaProof.lean <==
import Espinar2026.QuaternionGauge
import Espinar2026.EnergyRigidity
import Espinar2026.AntipodalLength
import Espinar2026.BoundaryLemmaConverse

/-!
The exact boundary lemma: closure of the quaternionic developing curve is
equivalent to constant circular boundary data. Both implications are proved
from the hypotheses in `BoundaryLemmaStatement`; no geometric length estimate
or equality-rigidity conclusion is assumed.
-/

noncomputable section
open Set MeasureTheory
namespace SphericalCapAudit

theorem boundaryLemma : BoundaryLemmaStatement := by
  intro r a b q hr ha hb hq hab hqn hqd hf
  have hL : 0 < boundaryLength r := by unfold boundaryLength; positivity
  constructor
  · intro hclose
    have hlength := antipodal_length (boundaryLength r)
      (gauged r q) (velocity r a b q) hL
      (continuousOn_gauged hq) (continuousOn_velocity ha hb hq)
      (fun s hs => gauged_hasDerivWithinAt (hqd s hs))
      (fun s hs => gauged_norm (hqn s hs))
      ((gauged_antipodal_iff hr q).mpr hclose)
    exact energy_rigidity r a b (fun s => ‖velocity r a b q s‖)
      hr ha hb (continuousOn_velocity ha hb hq).norm hab
      (fun s _ => norm_nonneg _) hf
      (fun s hs => velocity_norm_sq (hab s hs) (hqn s hs)) hlength
  · rintro ⟨hbconst, haconst⟩
    exact boundaryLemma_converse r a b q hr hab hqd hbconst haconst

#check boundaryLemma
#print axioms boundaryLemma

end SphericalCapAudit


==> anc/Espinar2026-Lean/project/Espinar2026/Converse.lean <==
import Espinar2026.Basic

noncomputable section
open Set MeasureTheory NormedSpace
namespace SphericalCapAudit

/-- An imaginary quaternion whose norm is pi exponentiates to minus one. -/
theorem exp_eq_neg_one_of_imaginary (z : Q) (hz : z.re = 0)
    (hn : ‖z‖ = Real.pi) : NormedSpace.exp z = -1 := by
  rw [Quaternion.exp_of_re_eq_zero z hz, hn]
  simp

/-- Constant imaginary driver: an interval of total rotation pi joins antipodes.
This uses an integrating factor, not an assumed ODE-uniqueness axiom. -/
theorem constant_driver_antipodal (L : ℝ) (hL : 0 < L)
    (p : ℝ → Q) (Ω : Q) (hΩre : Ω.re = 0) (hΩnorm : L * ‖Ω‖ = Real.pi)
    (hp : ∀ s ∈ Icc 0 L, HasDerivWithinAt p (p s * Ω) (Icc 0 L) s) :
    p L = -p 0 := by
  let f : ℝ → Q := fun s => p s * NormedSpace.exp (s • (-Ω))
  have hf : ∀ s ∈ Icc 0 L, HasDerivWithinAt f 0 (Icc 0 L) s := by
    intro s hs
    have he : HasDerivWithinAt (fun u : ℝ => NormedSpace.exp (u • (-Ω)))
        ((-Ω) * NormedSpace.exp (s • (-Ω))) (Icc 0 L) s :=
      (hasDerivAt_exp_smul_const' (-Ω) s).hasDerivWithinAt
    convert (hp s hs).mul he using 1
    simp [mul_assoc]
  have hbound := Convex.norm_image_sub_le_of_norm_hasDerivWithin_le hf
    (fun _ _ => (show ‖(0 : Q)‖ ≤ (0 : ℝ) by simp)) (convex_Icc 0 L)
    (show (0 : ℝ) ∈ Icc 0 L from ⟨le_rfl,hL.le⟩)
    (show L ∈ Icc 0 L from ⟨hL.le,le_rfl⟩)
  have hconst : f L = f 0 := sub_eq_zero.mp (norm_le_zero_iff.mp (by simpa using hbound))
  have hnorm : ‖L • (-Ω)‖ = Real.pi := by
    rw [norm_smul, Real.norm_eq_abs, abs_of_pos hL, norm_neg, hΩnorm]
  have hre : (L • (-Ω)).re = 0 := by simp [hΩre]
  have hexp := exp_eq_neg_one_of_imaginary (L • (-Ω)) hre hnorm
  change p L * NormedSpace.exp (L • (-Ω)) = p 0 * NormedSpace.exp ((0 : ℝ) • (-Ω)) at hconst
  rw [hexp, zero_smul, NormedSpace.exp_zero, mul_one, mul_neg_one] at hconst
  have hh : -p L = p 0 := hconst
  simpa using congrArg Neg.neg hh

#print axioms exp_eq_neg_one_of_imaginary
#print axioms constant_driver_antipodal
end SphericalCapAudit


==> anc/Espinar2026-Lean/project/Espinar2026/EnergyRigidity.lean <==
import Espinar2026.Basic

/-!
Analytic energy and rigidity for the boundary lemma.
The energy identity uses the flux and pointwise speed identity, but no closure
or length assumption. The rigidity theorem takes the antipodal length bound
explicitly as an input; its geometric proof belongs to the other modules.
-/

noncomputable section
open Set MeasureTheory

namespace SphericalCapAudit

/-- Positivity of the parameter interval used in the analytic argument. -/
theorem energy_boundaryLength_pos {r : ℝ} (hr : 0 < r) : 0 < boundaryLength r := by
  unfold boundaryLength
  positivity

/-- Linearity of the energy integral, before substituting the flux. -/
theorem energy_expansion (r : ℝ) (b v : ℝ → ℝ) (hr : 0 < r)
    (hb : ContinuousOn b (interval r))
    (hspeed : ∀ s ∈ interval r, (v s) ^ 2 = 1 + b s / r + 1 / (4 * r ^ 2)) :
    (∫ s in 0..boundaryLength r, (v s) ^ 2) =
      boundaryLength r + (∫ s in 0..boundaryLength r, b s) / r +
        boundaryLength r / (4 * r ^ 2) := by
  have hL : 0 ≤ boundaryLength r := (energy_boundaryLength_pos hr).le
  have hb' : IntervalIntegrable b volume 0 (boundaryLength r) :=
    hb.intervalIntegrable_of_Icc hL
  have hdiv : IntervalIntegrable (fun s => b s / r) volume 0 (boundaryLength r) :=
    hb'.div_const r
  calc
    (∫ s in 0..boundaryLength r, (v s) ^ 2) =
        ∫ s in 0..boundaryLength r, 1 + b s / r + 1 / (4 * r ^ 2) := by
      apply intervalIntegral.integral_congr
      intro s hs
      exact hspeed s (by simpa only [interval, uIcc_of_le hL] using hs)
    _ = boundaryLength r + (∫ s in 0..boundaryLength r, b s) / r +
        boundaryLength r / (4 * r ^ 2) := by
      rw [intervalIntegral.integral_add (intervalIntegrable_const.add hdiv)
        intervalIntegrable_const,
        intervalIntegral.integral_add intervalIntegrable_const hdiv,
        intervalIntegral.integral_div]
      simp [intervalIntegral.integral_const, div_eq_mul_inv, mul_left_comm]

/-- The energy identity derived from flux, independently of closure. -/
theorem energy_identity (r : ℝ) (b v : ℝ → ℝ) (hr : 0 < r)
    (hb : ContinuousOn b (interval r))
    (hflux : (∫ s in 0..boundaryLength r, b s) = -r * boundaryLength r)
    (hspeed : ∀ s ∈ interval r, (v s) ^ 2 = 1 + b s / r + 1 / (4 * r ^ 2)) :
    (∫ s in 0..boundaryLength r, (v s) ^ 2) =
      boundaryLength r / (4 * r ^ 2) := by
  rw [energy_expansion r b v hr hb hspeed, hflux]
  field_simp
  ring

/-- The same energy in terms of the half-frequency of the gauge. -/
theorem energy_identity_frequency (r : ℝ) (b v : ℝ → ℝ) (hr : 0 < r)
    (hb : ContinuousOn b (interval r))
    (hflux : (∫ s in 0..boundaryLength r, b s) = -r * boundaryLength r)
    (hspeed : ∀ s ∈ interval r, (v s) ^ 2 = 1 + b s / r + 1 / (4 * r ^ 2)) :
    (∫ s in 0..boundaryLength r, (v s) ^ 2) =
      (1 / (2 * r)) ^ 2 * boundaryLength r := by
  rw [energy_identity r b v hr hb hflux hspeed]
  ring

/-- The normalization of the energy as pi squared divided by length. -/
theorem energy_identity_pi (r : ℝ) (b v : ℝ → ℝ) (hr : 0 < r)
    (hb : ContinuousOn b (interval r))
    (hflux : (∫ s in 0..boundaryLength r, b s) = -r * boundaryLength r)
    (hspeed : ∀ s ∈ interval r, (v s) ^ 2 = 1 + b s / r + 1 / (4 * r ^ 2)) :
    (∫ s in 0..boundaryLength r, (v s) ^ 2) =
      Real.pi ^ 2 / boundaryLength r := by
  rw [energy_identity r b v hr hb hflux hspeed]
  unfold boundaryLength
  field_simp
  ring

/-- Expansion of the continuous square used for the equality case. -/
theorem integral_square_sub_constant (L c : ℝ) (v : ℝ → ℝ) (hL : 0 ≤ L)
    (hv : ContinuousOn v (Icc 0 L)) :
    (∫ s in 0..L, (v s - c) ^ 2) =
      (∫ s in 0..L, (v s) ^ 2) - 2 * c * (∫ s in 0..L, v s) + c ^ 2 * L := by
  have hv2 : IntervalIntegrable (fun s => (v s) ^ 2) volume 0 L :=
    (hv.pow 2).intervalIntegrable_of_Icc hL
  have hvc : IntervalIntegrable (fun s => 2 * c * v s) volume 0 L :=
    (hv.intervalIntegrable_of_Icc hL).const_mul (2 * c)
  calc
    (∫ s in 0..L, (v s - c) ^ 2) =
        ∫ s in 0..L, ((v s) ^ 2 - 2 * c * v s) + c ^ 2 := by
      apply intervalIntegral.integral_congr
      intro s _
      ring
    _ = (∫ s in 0..L, (v s) ^ 2) - 2 * c * (∫ s in 0..L, v s) + c ^ 2 * L := by
      rw [intervalIntegral.integral_add (hv2.sub hvc) intervalIntegrable_const,
        intervalIntegral.integral_sub hv2 hvc, intervalIntegral.integral_const_mul]
      simp [intervalIntegral.integral_const, mul_comm]

/-- A nonnegative continuous function with zero integral vanishes on the entire
closed interval. Strict positivity at an endpoint is also ruled out. -/
theorem continuous_nonneg_zero_of_integral_zero {L : ℝ} {f : ℝ → ℝ}
    (hL : 0 < L) (hf : ContinuousOn f (Icc 0 L))
    (hnonneg : ∀ s ∈ Icc 0 L, 0 ≤ f s)
    (hzero : (∫ s in 0..L, f s) = 0) :
    ∀ s ∈ Icc 0 L, f s = 0 := by
  intro s hs
  by_contra hne
  have hpos : 0 < f s := lt_of_le_of_ne (hnonneg s hs) (Ne.symm hne)
  have hstrict := intervalIntegral.integral_lt_integral_of_continuousOn_of_le_of_exists_lt
    hL (continuousOn_const : ContinuousOn (fun _ : ℝ => (0 : ℝ)) (Icc 0 L)) hf
    (fun t ht => hnonneg t (Ioc_subset_Icc_self ht)) ⟨s, hs, hpos⟩
  simp [hzero] at hstrict

/-- Specialized form for a continuous square, including both endpoints. -/
theorem continuous_square_zero_of_integral_zero {L : ℝ} {f : ℝ → ℝ}
    (hL : 0 < L) (hf : ContinuousOn f (Icc 0 L))
    (hzero : (∫ s in 0..L, (f s) ^ 2) = 0) :
    ∀ s ∈ Icc 0 L, f s = 0 := by
  have hsq := continuous_nonneg_zero_of_integral_zero hL (hf.pow 2)
    (fun s _ => sq_nonneg (f s)) hzero
  intro s hs
  exact sq_eq_zero_iff.mp (hsq s hs)

/-- On a nonempty interval, continuity and constant square imply constancy.
The zero-square case is kept separate, so no nonvanishing is assumed. -/
theorem constant_of_continuous_sq {L : ℝ} {a : ℝ → ℝ} (hL : 0 ≤ L)
    (ha : ContinuousOn a (Icc 0 L))
    (hsq : ∀ s ∈ Icc 0 L, (a s) ^ 2 = (a 0) ^ 2) :
    ∀ s ∈ Icc 0 L, a s = a 0 := by
  by_cases hzero : a 0 = 0
  · intro s hs
    have hz : (a s) ^ 2 = 0 := by simpa [hzero] using hsq s hs
    simpa [hzero] using sq_eq_zero_iff.mp hz
  · have hEq : EqOn (a ^ 2) ((fun _ : ℝ => a 0) ^ 2) (Icc 0 L) := hsq
    exact isPreconnected_Icc.eq_of_sq_eq ha continuousOn_const hEq
      (fun _ => hzero) ⟨le_rfl, hL⟩ rfl

/-- Saturation of the analytic energy by the antipodal length lower bound
forces the speed to equal the gauge half-frequency everywhere. -/
theorem speed_rigidity (r : ℝ) (b v : ℝ → ℝ) (hr : 0 < r)
    (hb : ContinuousOn b (interval r)) (hv : ContinuousOn v (interval r))
    (hflux : (∫ s in 0..boundaryLength r, b s) = -r * boundaryLength r)
    (hspeed : ∀ s ∈ interval r, (v s) ^ 2 = 1 + b s / r + 1 / (4 * r ^ 2))
    (hlength : Real.pi ≤ ∫ s in 0..boundaryLength r, v s) :
    ∀ s ∈ interval r, v s = 1 / (2 * r) := by
  let c : ℝ := 1 / (2 * r)
  have hc : 0 < c := by dsimp [c]; positivity
  have hL := energy_boundaryLength_pos hr
  have hcL : c * boundaryLength r = Real.pi := by
    dsimp [c, boundaryLength]
    field_simp
  have henergy : (∫ s in 0..boundaryLength r, (v s) ^ 2) = c ^ 2 * boundaryLength r :=
    energy_identity_frequency r b v hr hb hflux hspeed
  have hexpand : (∫ s in 0..boundaryLength r, (v s - c) ^ 2) =
      2 * c * (Real.pi - ∫ s in 0..boundaryLength r, v s) := by
    rw [integral_square_sub_constant _ c v hL.le hv, henergy]
    nlinarith [congrArg (fun x : ℝ => c * x) hcL]
  have hnonneg : 0 ≤ ∫ s in 0..boundaryLength r, (v s - c) ^ 2 :=
    intervalIntegral.integral_nonneg hL.le (fun s _ => sq_nonneg (v s - c))
  have hnonpos : (∫ s in 0..boundaryLength r, (v s - c) ^ 2) ≤ 0 := by
    rw [hexpand]
    exact mul_nonpos_of_nonneg_of_nonpos (by positivity) (sub_nonpos.mpr hlength)
  have hzero := le_antisymm hnonpos hnonneg
  have hevery := continuous_square_zero_of_integral_zero hL (hv.sub continuousOn_const) hzero
  intro s hs
  exact sub_eq_zero.mp (hevery s hs)

/-- Analytic rigidity auxiliary. The length bound is an explicit geometric
input, to be derived independently from the quaternion curve in the final proof.
All regularity assumptions are restricted to the closed interval. -/
theorem energy_rigidity (r : ℝ) (a b v : ℝ → ℝ) (hr : 0 < r)
    (ha : ContinuousOn a (interval r)) (hb : ContinuousOn b (interval r))
    (hv : ContinuousOn v (interval r))
    (hab : ∀ s ∈ interval r, (a s) ^ 2 + (b s) ^ 2 = 1)
    (_hv_nonneg : ∀ s ∈ interval r, 0 ≤ v s)
    (hflux : (∫ s in 0..boundaryLength r, b s) = -r * boundaryLength r)
    (hspeed : ∀ s ∈ interval r, (v s) ^ 2 = 1 + b s / r + 1 / (4 * r ^ 2))
    (hlength : Real.pi ≤ ∫ s in 0..boundaryLength r, v s) :
    (∀ s ∈ interval r, b s = -r) ∧ ∃ A : ℝ, ∀ s ∈ interval r, a s = A := by
  have hvconst := speed_rigidity r b v hr hb hv hflux hspeed hlength
  have hbconst : ∀ s ∈ interval r, b s = -r := by
    intro s hs
    have heq := hspeed s hs
    rw [hvconst s hs] at heq
    have hc : (1 / (2 * r)) ^ 2 = 1 / (4 * r ^ 2) := by ring
    rw [hc] at heq
    have hdiv : b s / r = -1 := by linarith
    have hmul := (div_eq_iff (ne_of_gt hr)).mp hdiv
    linarith
  refine ⟨hbconst, a 0, ?_⟩
  have hL : 0 ≤ boundaryLength r := (energy_boundaryLength_pos hr).le
  have h0 : 0 ∈ interval r := ⟨le_rfl, hL⟩
  apply constant_of_continuous_sq hL ha
  intro s hs
  have hsab := hab s hs
  have h0ab := hab 0 h0
  rw [hbconst s hs] at hsab
  rw [hbconst 0 h0] at h0ab
  linarith

end SphericalCapAudit

#print axioms SphericalCapAudit.energy_identity
#print axioms SphericalCapAudit.energy_identity_pi
#print axioms SphericalCapAudit.continuous_square_zero_of_integral_zero
#print axioms SphericalCapAudit.energy_rigidity


==> anc/Espinar2026-Lean/project/Espinar2026/NegativeChecks.lean <==
import Espinar2026.QuaternionGauge

/-!
Executable negative controls for the boundary-lemma audit.

These are proofs about explicit witnesses, not proofs from inconsistent
assumptions. The last control concerns the antipodal length auxiliary only;
it is not a counterexample to the full boundary lemma.
-/

noncomputable section
open Set MeasureTheory

namespace SphericalCapAudit.NegativeChecks

/-- The actual endpoint is minus one, so substituting a periodic gauge endpoint
would contradict the established trigonometric formula. -/
theorem gauge_endpoint_ne_one {r : ℝ} (hr : 0 < r) :
    gauge r (boundaryLength r) ≠ (1 : Q) := by
  rw [gauge_boundaryLength hr]
  intro h
  have hre := congrArg (fun q : Q => q.re) h
  norm_num at hre

/-- Constant coefficients and an explicit closed unit quaternion curve for the
incorrectly flipped flux sign, at radius one. -/
def flippedFluxA : ℝ → ℝ := fun _ => 0

def flippedFluxB : ℝ → ℝ := fun _ => 1

def flippedFluxQ : ℝ → Q := gauge (1 / 2)

theorem flippedFluxQ_formula (s : ℝ) :
    flippedFluxQ s = ⟨Real.cos s, 0, 0, Real.sin s⟩ := by
  norm_num [flippedFluxQ, gauge]

theorem flippedFluxQ_closed :
    flippedFluxQ (boundaryLength 1) = flippedFluxQ 0 := by
  rw [flippedFluxQ_formula, flippedFluxQ_formula]
  ext <;> simp [boundaryLength]

theorem flippedFluxQ_ode (s : ℝ) :
    HasDerivWithinAt flippedFluxQ
      (flippedFluxQ s * driver 1 flippedFluxA flippedFluxB s) (interval 1) s := by
  simpa [flippedFluxQ, flippedFluxA, flippedFluxB, driver] using
    (gauge_hasDerivAt (1 / 2) s).hasDerivWithinAt (s := interval 1)

/-- At `r=1`, `a=0`, `b=1`, the curve `cos(s)+k*sin(s)` satisfies all
non-flux boundary hypotheses and is closed. Its flux is `+r*L`, while the
claimed conclusion `b=-r` is false. Thus flipping the flux sign changes the
truth of the proposed implication. -/
theorem flipped_flux_witness :
    (0 : ℝ) < 1 ∧
    ContinuousOn flippedFluxA (interval 1) ∧
    ContinuousOn flippedFluxB (interval 1) ∧
    ContinuousOn flippedFluxQ (interval 1) ∧
    (∀ s ∈ interval 1, (flippedFluxA s) ^ 2 + (flippedFluxB s) ^ 2 = 1) ∧
    (∀ s ∈ interval 1, ‖flippedFluxQ s‖ = 1) ∧
    (∀ s ∈ interval 1,
      HasDerivWithinAt flippedFluxQ
        (flippedFluxQ s * driver 1 flippedFluxA flippedFluxB s) (interval 1) s) ∧
    flippedFluxQ (boundaryLength 1) = flippedFluxQ 0 ∧
    (∫ s in 0..boundaryLength 1, flippedFluxB s) = (1 : ℝ) * boundaryLength 1 ∧
    ¬ (∀ s ∈ interval 1, flippedFluxB s = -(1 : ℝ)) := by
  refine ⟨by norm_num, continuousOn_const, continuousOn_const,
    (continuous_gauge (1 / 2)).continuousOn, ?_, ?_, ?_, flippedFluxQ_closed, ?_, ?_⟩
  · intro s _
    norm_num [flippedFluxA, flippedFluxB]
  · intro s _
    exact gauge_norm _ _
  · intro s _
    exact flippedFluxQ_ode s
  · simp [flippedFluxB]
  · intro h
    have h0 : (0 : ℝ) ∈ interval 1 := by
      constructor
      · exact le_rfl
      · unfold boundaryLength
        positivity
    have hbad := h 0 h0
    norm_num [flippedFluxB] at hbad

/-- The actual negative-flux hypothesis fails on the explicit flipped-flux
witness, so it does not conflict with the verified boundary lemma. -/
theorem flipped_flux_not_original_flux :
    (∫ s in 0..boundaryLength 1, flippedFluxB s) ≠ -(1 : ℝ) * boundaryLength 1 := by
  simp only [flippedFluxB, intervalIntegral.integral_const, sub_zero, smul_eq_mul,
    mul_one, neg_mul, one_mul]
  have hL : 0 < boundaryLength 1 := by unfold boundaryLength; positivity
  linarith

def constantUnitCurve : ℝ → Q := fun _ => 1

def constantZeroVelocity : ℝ → Q := fun _ => 0

/-- A constant unit curve has zero length on a nondegenerate interval and
satisfies the regularity, derivative, and unit-norm assumptions of the length
auxiliary. Its endpoints agree and are not antipodal. The auxiliary length
bound therefore fails if its antipodal endpoint hypothesis is removed.
This statement makes no claim about dropping assumptions of the full boundary
lemma, which has additional driver and flux constraints. -/
theorem length_without_antipodes_witness :
    0 < boundaryLength 1 ∧
    ContinuousOn constantUnitCurve (Icc 0 (boundaryLength 1)) ∧
    ContinuousOn constantZeroVelocity (Icc 0 (boundaryLength 1)) ∧
    (∀ s ∈ Icc 0 (boundaryLength 1),
      HasDerivWithinAt constantUnitCurve (constantZeroVelocity s)
        (Icc 0 (boundaryLength 1)) s) ∧
    (∀ s ∈ Icc 0 (boundaryLength 1), ‖constantUnitCurve s‖ = 1) ∧
    constantUnitCurve (boundaryLength 1) = constantUnitCurve 0 ∧
    constantUnitCurve (boundaryLength 1) ≠ -constantUnitCurve 0 ∧
    (∫ s in 0..boundaryLength 1, ‖constantZeroVelocity s‖) = 0 ∧
    (∫ s in 0..boundaryLength 1, ‖constantZeroVelocity s‖) < Real.pi := by
  refine ⟨by unfold boundaryLength; positivity, continuousOn_const, continuousOn_const,
    ?_, ?_, rfl, ?_, ?_, ?_⟩
  · intro s _
    exact (hasDerivAt_const s (1 : Q)).hasDerivWithinAt
  · intro s _
    simp [constantUnitCurve]
  · intro h
    have hre := congrArg (fun q : Q => q.re) h
    norm_num [constantUnitCurve] at hre
  · simp [constantZeroVelocity]
  · simpa [constantZeroVelocity] using Real.pi_pos

end SphericalCapAudit.NegativeChecks

#print axioms SphericalCapAudit.NegativeChecks.gauge_endpoint_ne_one
#print axioms SphericalCapAudit.NegativeChecks.flipped_flux_witness
#print axioms SphericalCapAudit.NegativeChecks.flipped_flux_not_original_flux
#print axioms SphericalCapAudit.NegativeChecks.length_without_antipodes_witness


==> anc/Espinar2026-Lean/project/Espinar2026/QuaternionGauge.lean <==
import Espinar2026.Basic

/-! Quaternionic gauge identities for the exact boundary-lemma specification. -/

noncomputable section
open Set
namespace SphericalCapAudit

/-- The driver after right multiplication by the rotating gauge. -/
def omega (r : ℝ) (a b : ℝ → ℝ) (s : ℝ) : Q :=
  a s • qi + (b s + 1 / (2 * r)) • qk

/-- The derivative of the gauged curve, under the original ODE hypothesis. -/
def velocity (r : ℝ) (a b : ℝ → ℝ) (q : ℝ → Q) (s : ℝ) : Q :=
  gauged r q s * omega r a b s

lemma quaternion_norm_sq (x : Q) :
    ‖x‖ ^ 2 = x.re ^ 2 + x.imI ^ 2 + x.imJ ^ 2 + x.imK ^ 2 := by
  rw [sq, ← Quaternion.normSq_eq_norm_mul_self, Quaternion.normSq_def']

lemma gauge_norm (r s : ℝ) : ‖gauge r s‖ = 1 := by
  have h : ‖gauge r s‖ ^ 2 = 1 := by
    simp [quaternion_norm_sq, gauge, Real.cos_sq_add_sin_sq]
  nlinarith [norm_nonneg (gauge r s)]

@[simp] lemma gauge_zero (r : ℝ) : gauge r 0 = 1 := by
  ext <;> simp [gauge]

lemma gauge_boundaryLength {r : ℝ} (hr : 0 < r) :
    gauge r (boundaryLength r) = -1 := by
  have h : boundaryLength r / (2 * r) = Real.pi := by
    unfold boundaryLength
    field_simp
  ext <;> simp [gauge, h]

lemma radial_mul_gauge (r s : ℝ) : radial r s * gauge r s = gauge r s * qi := by
  have h : s / r - s / (2 * r) = s / (2 * r) := by ring
  have hc := congrArg Real.cos h
  have hs := congrArg Real.sin h
  rw [Real.cos_sub] at hc
  rw [Real.sin_sub] at hs
  ext <;> simp [radial, gauge, qi] <;> nlinarith

lemma qk_mul_gauge (r s : ℝ) : qk * gauge r s = gauge r s * qk := by
  ext <;> simp [qk, gauge]

lemma gauge_eq_smul (r s : ℝ) :
    gauge r s = Real.cos (s / (2 * r)) • (1 : Q) +
      Real.sin (s / (2 * r)) • qk := by
  ext <;> simp [gauge, qk]

lemma gauge_hasDerivAt (r s : ℝ) :
    HasDerivAt (gauge r) (gauge r s * ((1 / (2 * r)) • qk)) s := by
  have hc := (hasDerivAt_id s).div_const (2 * r)
  have hd := (hc.cos.smul_const (1 : Q)).add (hc.sin.smul_const qk)
  have he : (-Real.sin (s / (2 * r)) * (1 / (2 * r))) • (1 : Q) +
      (Real.cos (s / (2 * r)) * (1 / (2 * r))) • qk =
      gauge r s * ((1 / (2 * r)) • qk) := by
    ext <;> simp [gauge, qk]
  simp only [id_eq, Pi.add_def] at hd
  simpa only [← gauge_eq_smul, he] using hd

lemma continuous_gauge (r : ℝ) : Continuous (gauge r) := by
  exact continuous_iff_continuousAt.mpr fun s => (gauge_hasDerivAt r s).continuousAt

lemma driver_mul_gauge (r : ℝ) (a b : ℝ → ℝ) (s : ℝ) :
    driver r a b s * gauge r s = gauge r s * (a s • qi + b s • qk) := by
  simp only [driver, add_mul, smul_mul_assoc, radial_mul_gauge, qk_mul_gauge,
    mul_add, mul_smul_comm]

lemma gauged_hasDerivWithinAt {r : ℝ} {a b : ℝ → ℝ} {q : ℝ → Q} {s : ℝ}
    (hq : HasDerivWithinAt q (q s * driver r a b s) (interval r) s) :
    HasDerivWithinAt (gauged r q) (velocity r a b q s) (interval r) s := by
  have hd := hq.mul (gauge_hasDerivAt r s).hasDerivWithinAt
  have he : (q s * driver r a b s) * gauge r s +
      q s * (gauge r s * ((1 / (2 * r)) • qk)) = velocity r a b q s := by
    rw [mul_assoc, driver_mul_gauge]
    simp only [velocity, gauged, omega, add_smul, mul_add, mul_assoc]
    noncomm_ring
  change HasDerivWithinAt (gauged r q) _ (interval r) s at hd
  rw [he] at hd
  exact hd

lemma gauged_norm {r : ℝ} {q : ℝ → Q} {s : ℝ} (hq : ‖q s‖ = 1) :
    ‖gauged r q s‖ = 1 := by
  simp [gauged, norm_mul, hq, gauge_norm]

lemma continuousOn_gauged {r : ℝ} {q : ℝ → Q}
    (hq : ContinuousOn q (interval r)) : ContinuousOn (gauged r q) (interval r) :=
  hq.mul (continuous_gauge r).continuousOn

lemma continuousOn_omega {r : ℝ} {a b : ℝ → ℝ}
    (ha : ContinuousOn a (interval r)) (hb : ContinuousOn b (interval r)) :
    ContinuousOn (omega r a b) (interval r) :=
  (ha.smul continuousOn_const).add ((hb.add continuousOn_const).smul continuousOn_const)

lemma continuousOn_velocity {r : ℝ} {a b : ℝ → ℝ} {q : ℝ → Q}
    (ha : ContinuousOn a (interval r)) (hb : ContinuousOn b (interval r))
    (hq : ContinuousOn q (interval r)) : ContinuousOn (velocity r a b q) (interval r) :=
  (continuousOn_gauged hq).mul (continuousOn_omega ha hb)

lemma omega_norm_sq (r : ℝ) (a b : ℝ → ℝ) (s : ℝ) :
    ‖omega r a b s‖ ^ 2 = (a s) ^ 2 + (b s + 1 / (2 * r)) ^ 2 := by
  simp [quaternion_norm_sq, omega, qi, qk]

lemma velocity_norm_sq_raw {r : ℝ} {a b : ℝ → ℝ} {q : ℝ → Q} {s : ℝ}
    (hq : ‖q s‖ = 1) :
    ‖velocity r a b q s‖ ^ 2 = (a s) ^ 2 + (b s + 1 / (2 * r)) ^ 2 := by
  simp only [velocity, norm_mul, gauged_norm hq, one_mul, omega_norm_sq]

lemma velocity_norm_sq {r : ℝ} {a b : ℝ → ℝ} {q : ℝ → Q} {s : ℝ}
    (hab : (a s) ^ 2 + (b s) ^ 2 = 1) (hq : ‖q s‖ = 1) :
    ‖velocity r a b q s‖ ^ 2 = 1 + b s / r + 1 / (4 * r ^ 2) := by
  rw [velocity_norm_sq_raw hq]
  calc
    (a s) ^ 2 + (b s + 1 / (2 * r)) ^ 2 =
        ((a s) ^ 2 + (b s) ^ 2) + 2 * (1 / (2 * r)) * b s + (1 / (2 * r)) ^ 2 := by ring
    _ = 1 + b s / r + 1 / (4 * r ^ 2) := by rw [hab]; ring

@[simp] lemma gauged_zero (r : ℝ) (q : ℝ → Q) : gauged r q 0 = q 0 := by
  simp [gauged]

lemma gauged_boundaryLength {r : ℝ} (hr : 0 < r) (q : ℝ → Q) :
    gauged r q (boundaryLength r) = -q (boundaryLength r) := by
  simp [gauged, gauge_boundaryLength hr]

lemma gauged_antipodal_iff {r : ℝ} (hr : 0 < r) (q : ℝ → Q) :
    gauged r q (boundaryLength r) = -gauged r q 0 ↔ q (boundaryLength r) = q 0 := by
  simp [gauged_boundaryLength hr]

end SphericalCapAudit


==> anc/Espinar2026-Lean/project/Espinar2026/ScalarAudit.lean <==
import Espinar2026.Basic

/-!
STATUS: UNEXECUTED CANDIDATE PROOFS OF SCALAR SUBLEMMAS ONLY.
No claim is made that this file compiles in a particular toolchain.
These statements do NOT prove the boundary lemma, the integral identities,
or the antipodal length inequality. They isolate exact scalar algebra.
-/

namespace SphericalCapScalarAudit

/-- The speed formula before setting c = 1/(2*r). -/
theorem speed_sq (a b c : ℝ) (hab : a ^ 2 + b ^ 2 = 1) :
    a ^ 2 + (b + c) ^ 2 = 1 + 2 * c * b + c ^ 2 := by
  nlinarith [hab]

/-- Relating the circular scale to the half-angle parameter. -/
theorem half_angle_scale (r : ℝ) (hr : r ≠ 0) :
    2 * r * (1 / (2 * r)) = 1 := by
  field_simp

/-- Algebraic cancellation AFTER linearity of integration has been proved. -/
theorem flux_energy_algebra (r c L : ℝ) (hscale : 2 * r * c = 1) :
    L + 2 * c * (-r * L) + c ^ 2 * L = c ^ 2 * L := by
  calc
    L + 2 * c * (-r * L) + c ^ 2 * L =
        (1 - 2 * r * c) * L + c ^ 2 * L := by ring
    _ = c ^ 2 * L := by rw [hscale]; ring

/-- Algebraic identity for the variance AFTER its integral expansion. -/
theorem variance_algebra (E V c L ell : ℝ)
    (hdef : V = E - 2 * c * ell + c ^ 2 * L)
    (henergy : E = c ^ 2 * L) :
    V = 2 * c * (c * L - ell) := by
  rw [hdef, henergy]
  ring

/-- The real-number saturation step. It does not establish hlen by itself. -/
theorem saturation_algebra (c L ell V : ℝ) (hc : 0 < c)
    (hlen : c * L ≤ ell) (hnonneg : 0 ≤ V)
    (hvariance : V = 2 * c * (c * L - ell)) :
    V = 0 ∧ ell = c * L := by
  have hprod : 2 * c * (c * L - ell) ≤ 0 :=
    mul_nonpos_of_nonneg_of_nonpos (by positivity) (sub_nonpos.mpr hlen)
  have hzero : V = 0 := le_antisymm (hvariance.trans_le hprod) hnonneg
  refine ⟨hzero, ?_⟩
  have htwo : (2 : ℝ) * c ≠ 0 := ne_of_gt (by positivity)
  have hmul : (2 * c) * (c * L - ell) = 0 := hvariance.symm.trans hzero
  have hdiff : c * L - ell = 0 := (mul_eq_zero.mp hmul).resolve_left htwo
  linarith

/-- From equality of speed and the circular scale to b = -r. -/
theorem pointwise_b_rigidity (r c b v : ℝ)
    (hscale : 2 * r * c = 1)
    (hspeed : v ^ 2 = 1 + 2 * c * b + c ^ 2)
    (hequality : v ^ 2 = c ^ 2) : b = -r := by
  have hc : c ≠ 0 := by
    intro hz
    simp [hz] at hscale
  have hmul : c * (b + r) = 0 := by nlinarith
  have hsum : b + r = 0 := (mul_eq_zero.mp hmul).resolve_left hc
  linarith

/-- Constant driver: its squared norm is c^2. -/
theorem converse_driver_sq (r c a : ℝ)
    (hscale : 2 * r * c = 1) (ha : a ^ 2 = 1 - r ^ 2) :
    a ^ 2 + (-r + c) ^ 2 = c ^ 2 := by
  nlinarith

/-- Exact comparison used in the regularized-arccos argument. -/
theorem regularized_angle_factor (rho f : ℝ) :
    (1 - rho ^ 2 * f ^ 2) - rho ^ 2 * (1 - f ^ 2) = 1 - rho ^ 2 := by
  ring

#print axioms speed_sq
#print axioms half_angle_scale
#print axioms flux_energy_algebra
#print axioms variance_algebra
#print axioms saturation_algebra
#print axioms pointwise_b_rigidity
#print axioms converse_driver_sq
#print axioms regularized_angle_factor

end SphericalCapScalarAudit


==> anc/Espinar2026-Lean/project/README.md <==
# Espinar2026 — formalización del lema de borde

Teorema principal: `SphericalCapAudit.boundaryLemma`, en
[BoundaryLemmaProof.lean](Espinar2026/BoundaryLemmaProof.lean).
Su tipo exacto es `SphericalCapAudit.BoundaryLemmaStatement`, definido en
[Basic.lean](Espinar2026/Basic.lean).

Este proyecto prueba las dos implicaciones del lema 3.1 de la versión corta.
La correspondencia con el manuscrito y los límites del alcance se documentan
en [SOURCE-TO-FORMAL.md](../SOURCE-TO-FORMAL.md).

## Versiones fijadas

- Lean: `leanprover/lean4:v4.34.0`; ejecutable observado con commit
  `293d5d0c0c3f3dded4688b3ccd6a33939ac5102b`.
- Mathlib: `5ed2965256430c3649e86755f9576b54eca72435`.
- Las ocho dependencias transitivas están fijadas en
  [lake-manifest.json](lake-manifest.json). El manifiesto se ensambló desde el
  de ese checkout de Mathlib y la dependencia directa fijada; Lake lo utilizó
  en la compilación real. `verify.py` contrasta cada revisión con su checkout.

## Reproducir

Con Elan instalado y `lake` en PATH, desde esta carpeta:

```bash
lake exe cache get
python3 verify.py
```

El primer comando descarga artefactos públicos de las dependencias. El
segundo compila el proyecto, imprime el enunciado y sus axiomas transitivos,
ejecuta `leanchecker` sobre los módulos locales y registra comandos, códigos
de salida y SHA-256 en `verification-runs/<UTC>/`. No publica archivos.

En esta sesión se usó una caché externa en `/private/tmp/espinar2026-lean-runtime`
para evitar copiar Mathlib al directorio sincronizado. El enlace `.lake`
local es una comodidad de esta máquina; no forma parte del proyecto portable.
Los fuentes, `lean-toolchain`, `lakefile.toml` y `lake-manifest.json` bastan
para reconstruir las dependencias en otra máquina.

`leanchecker` vuelve a pasar las declaraciones locales por **el mismo kernel
de Lean**, sobre el entorno de sus importaciones. No es un verificador externo
implementado de manera independiente ni una repetición desde cero de todo Mathlib.

## Organización

| Archivo | Función |
|---|---|
| `Basic.lean` | Especificación, intervalo, cuaterniones y rotación. |
| `QuaternionGauge.lean` | Identidades, derivada, extremos y velocidad. |
| `AntipodalLength.lean` | Desigualdad de longitud mediante arccos regularizado. |
| `EnergyRigidity.lean` | Energía e integral del cuadrado; constancia. |
| `Converse.lean`, `BoundaryLemmaConverse.lean` | Recíproco mediante factor integrante. |
| `BoundaryLemmaProof.lean` | Teorema completo. |
| `Audit.lean` | Enunciado y axiomas transitivos. |
| `NegativeChecks.lean` | Ejemplos que detectan cambios incorrectos de signos y extremos. |
| `ScalarAudit.lean` | Comprobaciones escalares recibidas; no sustituyen el teorema. |
| `reference/BoundaryLemmaSpec.lean` | Copia intacta de la especificación recibida. |

La carpeta `reference/` conserva su advertencia original de que una
especificación no es una prueba; no se compila como parte del módulo raíz.


==> anc/Espinar2026-Lean/project/lake-manifest.json <==
{
  "version": "1.2.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "118aa17ee84656b8bd727fef7c458ee8c833385c",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "ddf04cf3949fa556442341e87d47f9f6e6074707",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "e928b72544873815af278d38681b31c0293588e3",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "106ff4fafc74ef4ac99d81dbf3ab399118f497a5",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "355695d523e41d0554926416cba2a2b3544fbbc9",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "6a489d9af5d0c47e5b259e2e8bcdfc1811b5a259",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "f2effa3d803fda822b1f97b806c47cf2adfbcbc2",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "e92c9f15fdfacc8536f31cfb3b7ad26c3c8cd204",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.34.0",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/mathlib4.git",
      "type": "git",
      "subDir": null,
      "scope": "",
      "rev": "5ed2965256430c3649e86755f9576b54eca72435",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "5ed2965256430c3649e86755f9576b54eca72435",
      "inherited": false,
      "configFile": "lakefile.lean"
    }
  ],
  "name": "espinar2026",
  "lakeDir": ".lake",
  "fixedToolchain": true
}


==> anc/Espinar2026-Lean/project/lakefile.toml <==
name = "espinar2026"
version = "0.1.0"
defaultTargets = ["Espinar2026"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "5ed2965256430c3649e86755f9576b54eca72435"

[[lean_lib]]
name = "Espinar2026"


==> anc/Espinar2026-Lean/project/lean-toolchain <==
leanprover/lean4:v4.34.0


==> anc/Espinar2026-Lean/project/reference/BoundaryLemmaSpec.lean <==
import Mathlib

/-!
STATUS: SPECIFICATION ONLY; NOT EXECUTED IN LEAN.
This file defines the target proposition. It DOES NOT prove Lemma 3.1.
A successful typecheck of this file would check only the specification.
The mathematical source is sphericalcap_corta.tex, Lemma 3.1.
-/

noncomputable section
open Set MeasureTheory
namespace SphericalCapAudit

abbrev Q := Quaternion ℝ

def qi : Q := ⟨0, 1, 0, 0⟩
def qk : Q := ⟨0, 0, 0, 1⟩

def boundaryLength (r : ℝ) : ℝ := 2 * Real.pi * r

def interval (r : ℝ) : Set ℝ := Icc 0 (boundaryLength r)

def radial (r s : ℝ) : Q :=
  ⟨0, Real.cos (s / r), Real.sin (s / r), 0⟩

def driver (r : ℝ) (a b : ℝ → ℝ) (s : ℝ) : Q :=
  a s • radial r s + b s • qk

/-- Explicit sine/cosine form of exp(s*k/(2*r)). -/
def gauge (r s : ℝ) : Q :=
  ⟨Real.cos (s / (2 * r)), 0, 0, Real.sin (s / (2 * r))⟩

def gauged (r : ℝ) (q : ℝ → Q) (s : ℝ) : Q := q s * gauge r s

/-- TARGET ONLY. To verify the manuscript, prove a theorem of this exact type.
Functions are unrestricted outside the closed interval; no global smoothness
or periodic extension of a, b, or q is assumed. Endpoint derivatives are
within the interval, not two-sided derivatives of an unspecified extension. -/
def BoundaryLemmaStatement : Prop :=
  ∀ (r : ℝ) (a b : ℝ → ℝ) (q : ℝ → Q),
    0 < r →
    ContinuousOn a (interval r) →
    ContinuousOn b (interval r) →
    ContinuousOn q (interval r) →
    (∀ s ∈ interval r, (a s) ^ 2 + (b s) ^ 2 = 1) →
    (∀ s ∈ interval r, ‖q s‖ = 1) →
    (∀ s ∈ interval r,
      HasDerivWithinAt q (q s * driver r a b s) (interval r) s) →
    (∫ s in 0..(boundaryLength r), b s) = -r * boundaryLength r →
    (q (boundaryLength r) = q 0 ↔
      (∀ s ∈ interval r, b s = -r) ∧
      ∃ A : ℝ, ∀ s ∈ interval r, a s = A)

/-- Another TARGET, not an assumption silently built into the final theorem.
The proof must derive this from the ordinary Euclidean norm and calculus.
In particular, the subtype metric on a unit sphere is NOT the angular metric. -/
def AntipodalLengthStatement : Prop :=
  ∀ (L : ℝ) (p w : ℝ → Q),
    0 < L →
    ContinuousOn p (Icc 0 L) →
    ContinuousOn w (Icc 0 L) →
    (∀ s ∈ Icc 0 L, HasDerivWithinAt p (w s) (Icc 0 L) s) →
    (∀ s ∈ Icc 0 L, ‖p s‖ = 1) →
    p L = -p 0 →
    Real.pi ≤ ∫ s in 0..L, ‖w s‖

-- Intentionally no declaration named `boundaryLemma` is supplied.
-- Printing axioms of a DEFINITION above would not certify its truth.
end SphericalCapAudit


==> anc/Espinar2026-Lean/project/verification-runs/20260921T122807Z/axioms-and-statement.log <==
def SphericalCapAudit.BoundaryLemmaStatement : Prop :=
∀ (r : ℝ) (a b : ℝ → ℝ) (q : ℝ → SphericalCapAudit.Q),
  0 < r →
    ContinuousOn a (SphericalCapAudit.interval r) →
      ContinuousOn b (SphericalCapAudit.interval r) →
        ContinuousOn q (SphericalCapAudit.interval r) →
          (∀ s ∈ SphericalCapAudit.interval r, a s ^ 2 + b s ^ 2 = 1) →
            (∀ s ∈ SphericalCapAudit.interval r, ‖q s‖ = 1) →
              (∀ s ∈ SphericalCapAudit.interval r,
                  HasDerivWithinAt q (q s * SphericalCapAudit.driver r a b s) (SphericalCapAudit.interval r) s) →
                ∫ (s : ℝ) in 0..SphericalCapAudit.boundaryLength r, b s = -r * SphericalCapAudit.boundaryLength r →
                  (q (SphericalCapAudit.boundaryLength r) = q 0 ↔
                    (∀ s ∈ SphericalCapAudit.interval r, b s = -r) ∧ ∃ A, ∀ s ∈ SphericalCapAudit.interval r, a s = A)
theorem SphericalCapAudit.boundaryLemma : SphericalCapAudit.BoundaryLemmaStatement :=
fun r a b q hr ha hb hq hab hqn hqd hf =>
  have hL :=
    id
      (mul_pos
        (mul_pos
          (Mathlib.Meta.Positivity.pos_of_isNat (Mathlib.Meta.NormNum.isNat_ofNat ℝ (Eq.refl 2))
            (Eq.refl (Nat.ble 1 2)))
          Real.pi_pos)
        hr);
  {
    mp := fun hclose =>
      have hlength :=
        SphericalCapAudit.antipodal_length (SphericalCapAudit.boundaryLength r) (SphericalCapAudit.gauged r q)
          (SphericalCapAudit.velocity r a b q) hL (SphericalCapAudit.continuousOn_gauged hq)
          (SphericalCapAudit.continuousOn_velocity ha hb hq)
          (fun s hs => SphericalCapAudit.gauged_hasDerivWithinAt (hqd s hs))
          (fun s hs => SphericalCapAudit.gauged_norm (hqn s hs))
          ((SphericalCapAudit.gauged_antipodal_iff hr q).mpr hclose);
      SphericalCapAudit.energy_rigidity r a b (fun s => ‖SphericalCapAudit.velocity r a b q s‖) hr ha hb
        (ContinuousOn.norm (SphericalCapAudit.continuousOn_velocity ha hb hq)) hab
        (fun s x => norm_nonneg (SphericalCapAudit.velocity r a b q s)) hf
        (fun s hs => SphericalCapAudit.velocity_norm_sq (hab s hs) (hqn s hs)) hlength,
    mpr := fun a_1 =>
      And.casesOn a_1 fun hbconst haconst =>
        SphericalCapAudit.boundaryLemma_converse r a b q hr hab hqd hbconst haconst }
'SphericalCapAudit.boundaryLemma' depends on axioms: [propext, Classical.choice, Quot.sound]
'SphericalCapAudit.antipodal_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'SphericalCapAudit.energy_rigidity' depends on axioms: [propext, Classical.choice, Quot.sound]
'SphericalCapAudit.boundaryLemma_converse' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/Espinar2026-Lean/project/verification-runs/20260921T122807Z/build.log <==
ℹ [3439/3453] Replayed Espinar2026.EnergyRigidity
info: Espinar2026/EnergyRigidity.lean:203:0: 'SphericalCapAudit.energy_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
info: Espinar2026/EnergyRigidity.lean:204:0: 'SphericalCapAudit.energy_identity_pi' depends on axioms: [propext, Classical.choice, Quot.sound]
info: Espinar2026/EnergyRigidity.lean:205:0: 'SphericalCapAudit.continuous_square_zero_of_integral_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: Espinar2026/EnergyRigidity.lean:206:0: 'SphericalCapAudit.energy_rigidity' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3446/3453] Replayed Espinar2026.Converse
info: Espinar2026/Converse.lean:41:0: 'SphericalCapAudit.exp_eq_neg_one_of_imaginary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: Espinar2026/Converse.lean:42:0: 'SphericalCapAudit.constant_driver_antipodal' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3447/3453] Replayed Espinar2026.BoundaryLemmaConverse
info: Espinar2026/BoundaryLemmaConverse.lean:43:0: 'SphericalCapAudit.boundaryLemma_converse' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3448/3453] Replayed Espinar2026.BoundaryLemmaProof
info: Espinar2026/BoundaryLemmaProof.lean:35:0: SphericalCapAudit.boundaryLemma : BoundaryLemmaStatement
info: Espinar2026/BoundaryLemmaProof.lean:36:0: 'SphericalCapAudit.boundaryLemma' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3449/3453] Replayed Espinar2026.ScalarAudit
info: Espinar2026/ScalarAudit.lean:75:0: 'SphericalCapScalarAudit.speed_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: Espinar2026/ScalarAudit.lean:76:0: 'SphericalCapScalarAudit.half_angle_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
info: Espinar2026/ScalarAudit.lean:77:0: 'SphericalCapScalarAudit.flux_energy_algebra' depends on axioms: [propext, Classical.choice, Quot.sound]
info: Espinar2026/ScalarAudit.lean:78:0: 'SphericalCapScalarAudit.variance_algebra' depends on axioms: [propext, Classical.choice, Quot.sound]
info: Espinar2026/ScalarAudit.lean:79:0: 'SphericalCapScalarAudit.saturation_algebra' depends on axioms: [propext, Classical.choice, Quot.sound]
info: Espinar2026/ScalarAudit.lean:80:0: 'SphericalCapScalarAudit.pointwise_b_rigidity' depends on axioms: [propext, Classical.choice, Quot.sound]
info: Espinar2026/ScalarAudit.lean:81:0: 'SphericalCapScalarAudit.converse_driver_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: Espinar2026/ScalarAudit.lean:82:0: 'SphericalCapScalarAudit.regularized_angle_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3450/3453] Replayed Espinar2026.Audit
info: Espinar2026/Audit.lean:6:0: def SphericalCapAudit.BoundaryLemmaStatement : Prop :=
∀ (r : ℝ) (a b : ℝ → ℝ) (q : ℝ → SphericalCapAudit.Q),
  0 < r →
    ContinuousOn a (SphericalCapAudit.interval r) →
      ContinuousOn b (SphericalCapAudit.interval r) →
        ContinuousOn q (SphericalCapAudit.interval r) →
          (∀ s ∈ SphericalCapAudit.interval r, a s ^ 2 + b s ^ 2 = 1) →
            (∀ s ∈ SphericalCapAudit.interval r, ‖q s‖ = 1) →
              (∀ s ∈ SphericalCapAudit.interval r,
                  HasDerivWithinAt q (q s * SphericalCapAudit.driver r a b s) (SphericalCapAudit.interval r) s) →
                ∫ (s : ℝ) in 0..SphericalCapAudit.boundaryLength r, b s = -r * SphericalCapAudit.boundaryLength r →
                  (q (SphericalCapAudit.boundaryLength r) = q 0 ↔
                    (∀ s ∈ SphericalCapAudit.interval r, b s = -r) ∧ ∃ A, ∀ s ∈ SphericalCapAudit.interval r, a s = A)
info: Espinar2026/Audit.lean:7:0: theorem SphericalCapAudit.boundaryLemma : SphericalCapAudit.BoundaryLemmaStatement :=
fun r a b q hr ha hb hq hab hqn hqd hf =>
  have hL :=
    id
      (mul_pos
        (mul_pos
          (Mathlib.Meta.Positivity.pos_of_isNat (Mathlib.Meta.NormNum.isNat_ofNat ℝ (Eq.refl 2))
            (Eq.refl (Nat.ble 1 2)))
          Real.pi_pos)
        hr);
  {
    mp := fun hclose =>
      have hlength :=
        SphericalCapAudit.antipodal_length (SphericalCapAudit.boundaryLength r) (SphericalCapAudit.gauged r q)
          (SphericalCapAudit.velocity r a b q) hL (SphericalCapAudit.continuousOn_gauged hq)
          (SphericalCapAudit.continuousOn_velocity ha hb hq)
          (fun s hs => SphericalCapAudit.gauged_hasDerivWithinAt (hqd s hs))
          (fun s hs => SphericalCapAudit.gauged_norm (hqn s hs))
          ((SphericalCapAudit.gauged_antipodal_iff hr q).mpr hclose);
      SphericalCapAudit.energy_rigidity r a b (fun s => ‖SphericalCapAudit.velocity r a b q s‖) hr ha hb
        (ContinuousOn.norm (SphericalCapAudit.continuousOn_velocity ha hb hq)) hab
        (fun s x => norm_nonneg (SphericalCapAudit.velocity r a b q s)) hf
        (fun s hs => SphericalCapAudit.velocity_norm_sq (hab s hs) (hqn s hs)) hlength,
    mpr := fun a_1 =>
      And.casesOn a_1 fun hbconst haconst =>
        SphericalCapAudit.boundaryLemma_converse r a b q hr hab hqd hbconst haconst }
info: Espinar2026/Audit.lean:8:0: 'SphericalCapAudit.boundaryLemma' depends on axioms: [propext, Classical.choice, Quot.sound]
info: Espinar2026/Audit.lean:9:0: 'SphericalCapAudit.antipodal_length' depends on axioms: [propext, Classical.choice, Quot.sound]
info: Espinar2026/Audit.lean:10:0: 'SphericalCapAudit.energy_rigidity' depends on axioms: [propext, Classical.choice, Quot.sound]
info: Espinar2026/Audit.lean:11:0: 'SphericalCapAudit.boundaryLemma_converse' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3451/3453] Built Espinar2026.NegativeChecks (4.5s)
info: Espinar2026/NegativeChecks.lean:128:0: 'SphericalCapAudit.NegativeChecks.gauge_endpoint_ne_one' depends on axioms: [propext, Classical.choice, Quot.sound]
info: Espinar2026/NegativeChecks.lean:129:0: 'SphericalCapAudit.NegativeChecks.flipped_flux_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
info: Espinar2026/NegativeChecks.lean:130:0: 'SphericalCapAudit.NegativeChecks.flipped_flux_not_original_flux' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
info: Espinar2026/NegativeChecks.lean:131:0: 'SphericalCapAudit.NegativeChecks.length_without_antipodes_witness' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
✔ [3452/3453] Built Espinar2026 (4.3s)
Build completed successfully (3453 jobs).


==> anc/Espinar2026-Lean/project/verification-runs/20260921T122807Z/lake-version.log <==
Lake version 5.0.0-src+293d5d0 (Lean version 4.34.0)


==> anc/Espinar2026-Lean/project/verification-runs/20260921T122807Z/lean-version.log <==
Lean (version 4.34.0, arm64-apple-darwin24.6.0, commit 293d5d0c0c3f3dded4688b3ccd6a33939ac5102b, Release)


==> anc/Espinar2026-Lean/project/verification-runs/20260921T122807Z/replay-project.log <==
replaying Espinar2026.BoundaryLemmaConverse
replaying Espinar2026.ScalarAudit
replaying Espinar2026.AntipodalLength
replaying Espinar2026.QuaternionGauge
replaying Espinar2026.Basic
replaying Espinar2026.EnergyRigidity
replaying Espinar2026.Converse
replaying Espinar2026.BoundaryLemmaProof
replaying Espinar2026.NegativeChecks
replaying Espinar2026.Audit
replaying Espinar2026


==> anc/Espinar2026-Lean/project/verification-runs/20260921T122807Z/result.json <==
{
  "started_utc": "20260921T122807Z",
  "host": "jespinar-Air.local",
  "commands": [
    {
      "name": "lean-version",
      "argv": [
        "lake",
        "env",
        "lean",
        "--version"
      ],
      "started_utc": "2026-09-21T12:28:07.390135+00:00",
      "exit_code": 0,
      "log": "lean-version.log"
    },
    {
      "name": "lake-version",
      "argv": [
        "lake",
        "--version"
      ],
      "started_utc": "2026-09-21T12:28:10.926075+00:00",
      "exit_code": 0,
      "log": "lake-version.log"
    },
    {
      "name": "build",
      "argv": [
        "lake",
        "--no-cache",
        "--wfail",
        "build"
      ],
      "started_utc": "2026-09-21T12:28:11.139526+00:00",
      "exit_code": 0,
      "log": "build.log"
    },
    {
      "name": "axioms-and-statement",
      "argv": [
        "lake",
        "env",
        "lean",
        "Espinar2026/Audit.lean"
      ],
      "started_utc": "2026-09-21T12:28:25.256315+00:00",
      "exit_code": 0,
      "log": "axioms-and-statement.log"
    },
    {
      "name": "replay-project",
      "argv": [
        "lake",
        "env",
        "leanchecker",
        "--verbose",
        "Espinar2026"
      ],
      "started_utc": "2026-09-21T12:28:32.458896+00:00",
      "exit_code": 0,
      "log": "replay-project.log"
    }
  ],
  "status": "VERIFIED",
  "replay_scope": "project declarations, existing imported environment",
  "lean_version": "Lean (version 4.34.0, arm64-apple-darwin24.6.0, commit 293d5d0c0c3f3dded4688b3ccd6a33939ac5102b, Release)",
  "lake_version": "Lake version 5.0.0-src+293d5d0 (Lean version 4.34.0)",
  "dependencies": [
    {
      "name": "plausible",
      "revision": "118aa17ee84656b8bd727fef7c458ee8c833385c"
    },
    {
      "name": "LeanSearchClient",
      "revision": "ddf04cf3949fa556442341e87d47f9f6e6074707"
    },
    {
      "name": "importGraph",
      "revision": "e928b72544873815af278d38681b31c0293588e3"
    },
    {
      "name": "proofwidgets",
      "revision": "106ff4fafc74ef4ac99d81dbf3ab399118f497a5"
    },
    {
      "name": "aesop",
      "revision": "355695d523e41d0554926416cba2a2b3544fbbc9"
    },
    {
      "name": "Qq",
      "revision": "6a489d9af5d0c47e5b259e2e8bcdfc1811b5a259"
    },
    {
      "name": "batteries",
      "revision": "f2effa3d803fda822b1f97b806c47cf2adfbcbc2"
    },
    {
      "name": "Cli",
      "revision": "e92c9f15fdfacc8536f31cfb3b7ad26c3c8cd204"
    },
    {
      "name": "mathlib",
      "revision": "5ed2965256430c3649e86755f9576b54eca72435"
    }
  ],
  "supplied_target_unchanged": true,
  "target_sha256": "c5de9603bd6f04cdadfe45d7a85a17440b90db64108c6cf7b49ccee7f91c09f2",
  "source_escape_scan": "PASS",
  "axioms": {
    "SphericalCapAudit.boundaryLemma": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "SphericalCapAudit.antipodal_length": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "SphericalCapAudit.energy_rigidity": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "SphericalCapAudit.boundaryLemma_converse": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ]
  },
  "replayed_modules": [
    "Espinar2026.AntipodalLength",
    "Espinar2026.Audit",
    "Espinar2026.Basic",
    "Espinar2026.BoundaryLemmaConverse",
    "Espinar2026.BoundaryLemmaProof",
    "Espinar2026.Converse",
    "Espinar2026.EnergyRigidity",
    "Espinar2026.NegativeChecks",
    "Espinar2026.QuaternionGauge",
    "Espinar2026.ScalarAudit",
    "Espinar2026"
  ],
  "finished_utc": "2026-09-21T12:29:22.166542+00:00"
}


==> anc/Espinar2026-Lean/project/verification-runs/20260921T122807Z/sha256.json <==
{
  "Espinar2026.lean": "86466f7a20288d1d46fde941619c0c305ef1b3f7885ffc1ce6e4449aa77bdb70",
  "Espinar2026/AntipodalLength.lean": "ff242f8cec3ec3329a803796fe36c0c5e1aff072b90c17c60954dd111302b764",
  "Espinar2026/Audit.lean": "0cb1c881f6886392ec97816b8e6b4c11b1c7f4402c3d32a0f1e744085deba9ca",
  "Espinar2026/Basic.lean": "d14c5906505c44d94c7ee516582961a8a4d9f2f544b8bf3367544a529675c4ea",
  "Espinar2026/BoundaryLemmaConverse.lean": "eec359b673a9a2b9f7f18206b67acd5e6f66f0f20ca084faf95d46617c01e3e2",
  "Espinar2026/BoundaryLemmaProof.lean": "62799b2bd4cfdf636e1d3b740f5fe7be55bde92f7ec9e930bcf6844334809cee",
  "Espinar2026/Converse.lean": "ab213bb520382559a349bf3dca17693088ae084ae0403558b9bcbd6f416fd986",
  "Espinar2026/EnergyRigidity.lean": "24df9dfde7ce686c13348613cbbd8dcc8ea04b440b06c581c62047376f31ecff",
  "Espinar2026/NegativeChecks.lean": "f7804f6e28b4fbc8e334b4c065f0233f56b7b328d30b65cdc489b74ad75e5a81",
  "Espinar2026/QuaternionGauge.lean": "a46c7a7d3224e082b79be5d7fd4f19d017f61d4f02795b12cc5aa6527496d7ac",
  "Espinar2026/ScalarAudit.lean": "9e3291ca27c6d34ea60d7be8e9ce85d8e15ead7ab221a98f3ac8eabcf32d84a3",
  "lean-toolchain": "8733782dc070a99b312039cda424f601b80f3be6f6f512627da5ba25adc27632",
  "lakefile.toml": "27520edc65736c830733a02c1ba22cac753df40ff761b95c177b4c930930e4ef",
  "lake-manifest.json": "dba2a8e82fed6e52c4611a20eefddc652305705a63cd7c1a19e6d43889935931",
  "verify.py": "54bfeb9749366648d55d3222f19ada2fff9f513b30038d841853bdf79b496e6b",
  "reference/BoundaryLemmaSpec.lean": "db157d0337d76e32f9662421c03ac09f4a5e0a778f609c14cd997ecc50d709e5"
}


==> anc/Espinar2026-Lean/project/verify.py <==
#!/usr/bin/env python3
"""Build, print dependencies, and replay this project's Lean declarations."""
import datetime
import hashlib
import json
import os
from pathlib import Path
import re
import socket
import subprocess
import sys

ROOT = Path(__file__).resolve().parent
STAMP = datetime.datetime.now(datetime.timezone.utc).strftime('%Y%m%dT%H%M%SZ')
LOG = ROOT / 'verification-runs' / STAMP
LOG.mkdir(parents=True, exist_ok=False)
REPORT = {'started_utc': STAMP, 'host': socket.gethostname(), 'commands': [],
          'status': 'RUNNING', 'replay_scope': 'project declarations, existing imported environment'}


def save():
    (LOG / 'result.json').write_text(json.dumps(REPORT, indent=2) + '\n')


def run(name, command):
    started = datetime.datetime.now(datetime.timezone.utc).isoformat()
    with (LOG / (name + '.log')).open('w') as out:
        process = subprocess.run(command, cwd=ROOT, stdout=out, stderr=subprocess.STDOUT)
    REPORT['commands'].append({'name': name, 'argv': command, 'started_utc': started,
                               'exit_code': process.returncode, 'log': name + '.log'})
    save()
    print(f'{name}: exit {process.returncode}', flush=True)
    if process.returncode:
        raise RuntimeError(f'{name} failed; see {LOG / (name + ".log")}')
    return (LOG / (name + '.log')).read_text()


def target(text):
    return text.split('def BoundaryLemmaStatement : Prop :=', 1)[1].split('/-- Another TARGET', 1)[0].strip()


try:
    # No inherited LEAN_PATH: the checked project must resolve through its lockfile.
    os.environ.pop('LEAN_PATH', None)
    REPORT['lean_version'] = run('lean-version', ['lake', 'env', 'lean', '--version']).strip()
    REPORT['lake_version'] = run('lake-version', ['lake', '--version']).strip()
    manifest = json.loads((ROOT / 'lake-manifest.json').read_text())
    dependencies = []
    for package in manifest['packages']:
        checkout = ROOT / manifest['packagesDir'] / package['name']
        actual = subprocess.check_output(['git', '-C', str(checkout), 'rev-parse', 'HEAD'], text=True).strip()
        if actual != package['rev']:
            raise RuntimeError(f'Dependency revision mismatch: {package["name"]}')
        dependencies.append({'name': package['name'], 'revision': actual})
    REPORT['dependencies'] = dependencies
    reference = (ROOT / 'reference/BoundaryLemmaSpec.lean').read_text()
    basic = (ROOT / 'Espinar2026/Basic.lean').read_text()
    if target(reference) != target(basic):
        raise RuntimeError('The target definition differs from the supplied specification')
    REPORT['supplied_target_unchanged'] = True
    REPORT['target_sha256'] = hashlib.sha256(target(basic).encode()).hexdigest()
    sources = [ROOT / 'Espinar2026.lean', *sorted((ROOT / 'Espinar2026').glob('*.lean'))]
    forbidden = re.compile(r'\b(?:sorry|admit|sorryAx|native_decide|implemented_by|extern)\b|^\s*(?:axiom|unsafe)\b', re.M)
    for source in sources:
        code = re.sub(r'/\-.*?\-/', '', source.read_text(), flags=re.S)
        code = re.sub(r'--[^\n]*', '', code)
        if forbidden.search(code):
            raise RuntimeError(f'Forbidden proof escape in {source.name}')
    REPORT['source_escape_scan'] = 'PASS'
    run('build', ['lake', '--no-cache', '--wfail', 'build'])
    audit = run('axioms-and-statement', ['lake', 'env', 'lean', 'Espinar2026/Audit.lean'])
    allowed = {'propext', 'Classical.choice', 'Quot.sound'}
    matches = re.findall(r"'([^']+)' depends on axioms: \[([^\]]*)\]", audit)
    if not any(name == 'SphericalCapAudit.boundaryLemma' for name, _ in matches):
        raise RuntimeError('Missing final theorem axiom report')
    for name, values in matches:
        used = {v.strip() for v in values.split(',') if v.strip()}
        if not used <= allowed:
            raise RuntimeError(f'Unexpected axiom dependency for {name}: {used - allowed}')
    REPORT['axioms'] = {name: [v.strip() for v in values.split(',') if v.strip()] for name, values in matches}
    # One prefix replay checks every local module. This is the same Lean kernel,
    # not a separately implemented trusted verifier of all of Mathlib.
    modules = ['Espinar2026.' + source.stem for source in sources[1:]] + ['Espinar2026']
    replay = run('replay-project', ['lake', 'env', 'leanchecker', '--verbose', 'Espinar2026'])
    for module in modules:
        if f'replaying {module}\n' not in replay:
            raise RuntimeError(f'Module absent from replay log: {module}')
    REPORT['replayed_modules'] = modules
    tracked = sources + [ROOT / n for n in ('lean-toolchain', 'lakefile.toml', 'lake-manifest.json',
                                           'verify.py', 'reference/BoundaryLemmaSpec.lean')]
    hashes = {str(path.relative_to(ROOT)): hashlib.sha256(path.read_bytes()).hexdigest() for path in tracked}
    (LOG / 'sha256.json').write_text(json.dumps(hashes, indent=2) + '\n')
    REPORT['status'] = 'VERIFIED'
except Exception as error:
    REPORT['status'] = 'FAILED'
    REPORT['error'] = str(error)
    raise
finally:
    REPORT['finished_utc'] = datetime.datetime.now(datetime.timezone.utc).isoformat()
    save()
    print(LOG, flush=True)

